Reduced leakage in single-qubit transmon gates driven by single flux quantum pulses

We propose a design for single flux quantum (SFQ) control sequences for transmon qubits that effects fast single-qubit gates via geometric leakage suppression. We apply a sequence composed of an integer number of subsequences of two or more SFQ pulses, or kicks, applied approximately over the qubit period and spaced by $T_{12}$ divided by the pulse count, where $T_{12}$ is the transition period between the first and second excited states. This novel geometrically-motivated subsequence structure cancels the lowest-order transition amplitude into the second excited state. At zero offset charge this results in the single-period leakage into the second excited state scaling quartically in the SFQ pulse strength, while the computational rotation accumulates linearly. This permits strong kicks and thus allows for fast gates with low coherent error without the engineering overhead associated with pulse shaping or complex on-chip electronics. For $X$ gates implemented on a representative transmon, we achieve coherent gate error below $10^{-4}$ at gate times $<15$ ns, with $X/2$ gates achieving error below $10^{-4}$ at 4.3--6.3 ns. Conventional single-kick sequences require 50 ns to reach $10^{-3}$ and do not reach $10^{-4}$ within 130 ns. We calculate the detuning required for the subsequence repetition period relative to the qubit period, which is proportional to the square of the kick strength, and consider the sensitivity of the gate relative to offset charge noise, clock-frequency mismatch, timing jitter and pulse loss. Total coherent error is brought into the vicinity of $10^{-7}$ with ideal sequences, which is far below the decoherence threshold with practical devices.

==> anc/reproduce_transmon_sfq.py <==
#!/usr/bin/env python3
"""Numerical reproduction of Rogers, Mukhanov, Vavilov, Reduced leakage in
single-qubit transmon gates driven by single flux quantum pulses.
Requires Python >=3.10, NumPy, SciPy, Matplotlib. No input files required.
Energies E/h in GHz, time in ns; phases contain 2*pi. Fig. 1 is TikZ in TeX.
This release defines the numerical grids and calibration convention to be
used with the accompanying targeted manuscript corrections. Fig. 4 uses the
original notebook's logarithmic kick-strength grid, with a bounded first-
rotation-branch search for N and alpha. All 150-point sweeps and 400-shot
jitter ensembles are the default; --quick is a coarse smoke test only.
Finite-width calculations are restricted to nonoverlapping truncated pulse
windows. No fabrication tolerance or correlated pulse-displacement analysis.
All data are calculated, not loaded from the manuscript or cached figures.
"""
import os
for _var in ('OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','OMP_NUM_THREADS'):
    os.environ[_var]='1'
import numpy as np
from scipy.linalg import eigh_tridiagonal,eigh,expm
from scipy.optimize import minimize_scalar
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from pathlib import Path
OUT=Path(__file__).resolve().parent / "sfq_reproduction"
QUICK=False
plt.rcParams.update({'font.size':9,'axes.labelsize':10,'legend.fontsize':7.5,'xtick.direction':'in','ytick.direction':'in','pdf.fonttype':42})
q=np.arange(-110,111)
def model(ec,ng=0,d=10,ref=None,ej=15.):
 e,v=eigh_tridiagonal(4*ec*(q-ng)**2,np.full(220,-ej/2),select='i',select_range=(0,d-1))
 if ref is not None:
  m=min(v.shape[1],ref.shape[1]);v[:,:m]*=np.where(np.sum(v[:,:m]*ref[:,:m],axis=0)<0,-1,1)
 return e-e[0],v.T@(q[:,None]*v),v
def kick(n,dt):
 e,v=eigh(n);return (v*np.exp(1j*dt*e))@v.T
def phase(e,t):return np.exp(-2j*np.pi*e*t)
def per(e,u,K,tau,T):return phase(e,T-(K-1)*tau)[:,None]*(np.linalg.matrix_power(u*phase(e,tau)[None,:],K-1)@u)
def metric(M,z=None):
 a=M[...,:2,:2]; norm=np.sum(abs(a)**2,axis=(-2,-1));tr=abs(a[...,0,1])+abs(a[...,1,0]) if z is None else abs(z[0]*a[...,0,1]+z[1]*a[...,1,0]);return 1-(tr**2+norm)/6,1-norm/2
def cal(ec,K,dt,d=10,Nfixed=None):
 """Local calibration: integer N near the leading-order pi-rotation count,
 bounded scalar search in alpha, and optimal final virtual Z."""
 e,n,ref=model(ec,d=d);u=kick(n,dt);T0=1/e[1];tau=1/(e[2]-e[1])/K
 guess=np.pi/(2*dt*abs(n[0,1])*abs(np.exp(2j*np.pi*e[1]*tau*np.arange(K)).sum()));a0=({1:-1.49,2:.073,4:.092,6:.155,8:.247}.get(K,coefficient(e,n,K)))*dt**2
 def M(a,N):return np.linalg.matrix_power(per(e,u,K,tau,T0*(1+a)),N)
 best=(np.inf,0,0)
 for N in ([Nfixed] if Nfixed else range(max(1,round(guess)-4),round(guess)+5)):
  r=minimize_scalar(lambda a:metric(M(a,N))[0],bounds=(a0-.001,a0+.001),method='bounded',options={'xatol':1e-13});best=min(best,(r.fun,N,r.x))
 F,N,a=best;T=T0*(1+a);m=M(a,N);p=np.angle(m[1,0])-np.angle(m[0,1]);z=np.exp(1j*np.array([p/2,-p/2]));return e,n,u,tau,T,N,a,z,F,metric(m)[1],ref
def save(fig,ax,name):
 ax.tick_params(which='both',top=True,right=True);ax.grid(alpha=.13);fig.tight_layout(pad=.7,w_pad=2.0);fig.savefig(OUT/(name+'.pdf'));fig.savefig(OUT/(name+'.png'),dpi=180);plt.close(fig)
def fig5():
 fig,ax=plt.subplots(figsize=(3.55,3.15));ngs=np.linspace(-.5,.5,(101 if QUICK else 1001));out=[ngs];params=[]
 for ec,col in zip([.2,.25,.3],['#54258a','#16858a','#79b929']):
  for K,dt,ls in [(4,.045,'-'),(8,.0245,'--')]:
   e,n,u,tau,T,N,a,z,F,L,ref=cal(ec,K,dt);vals=[]
   for ng in ngs:
    en,nn,_=model(ec,ng,ref=ref);vals.append(metric(np.linalg.matrix_power(per(en,kick(nn,dt),K,tau,T),N),z)[0])
   params.append([ec,K,dt,N,a,tau,T,T*N,F,min(vals),max(vals)]);print('fig5',ec,K,N,a,T*N,F,min(vals),max(vals),flush=True);ax.semilogy(ngs,vals,ls,color=col,lw=1.15,label=rf'${ec:.2f}$, ${K}$, ${dt:.4g}$');out.append(vals)
 ax.set(xlabel=r'Offset charge $n_g$',ylabel=r'Gate error $1-F_{\mathrm{avg}}$',xlim=(-.5,.5));ax.legend(title=r'$E_C/h$ (GHz), $K$, $\delta\theta$',loc='lower center',bbox_to_anchor=(.5,1.02),ncol=2,frameon=False,title_fontsize=8,columnspacing=1.2,handlelength=2);save(fig,ax,'Fidelity_vs_ng_EC_sweep_fixed_clock');np.savetxt(OUT/'fig5.csv',np.array(out).T,delimiter=',',header='ng,EC020_K4,EC020_K8,EC025_K4,EC025_K8,EC030_K4,EC030_K8',comments='')
 csv('fig5_calibrations.csv',params,'EC_GHz,K,dtheta,N,alpha,tau_ns,Trep_ns,t_ns,error_at_ng0,min_error,max_error')
def jitter(c,K,sigma,kind,rng,shots=400):
 e,n,u,tau,T,N,a,z,F,L,ref=c;M=np.broadcast_to(np.eye(len(e),dtype=complex)[:,:2],(shots,len(e),2)).copy();last=T-(K-1)*tau
 if kind=='PBJ':
  t=rng.normal(0,sigma,(N+1,shots));base=per(e,u,K,tau,T)
  if np.any(last+np.diff(t,axis=0)<=0):raise ValueError('PBJ produced nonpositive interval; reduce jitter range')
  for p in range(N):M=phase(e,(t[p+1]-t[p])[:,None])[:,:,None]*(base@M)
 else:
  t=rng.normal(0,sigma,(N,K-1,shots))
  if np.any(tau+t<=0) or np.any(last-t.sum(axis=1)<=0):raise ValueError('IPJ produced nonpositive interval; reduce jitter range')
  for p in range(N):
   M=u@M
   for k in range(K-1):M=u@(phase(e,(tau+t[p,k])[:,None])[:,:,None]*M)
   M=phase(e,(last-t[p].sum(axis=0))[:,None])[:,:,None]*M
 return np.mean(metric(M,z),axis=1)
def fig8():
 rng=np.random.default_rng(20261129);fig,ax=plt.subplots(figsize=(3.55,3.25));sig=np.geomspace(.1,5,5 if QUICK else 31);out=[sig];c1=cal(.2,4,.045,Nfixed=136);c2=cal(.2,4,.0225)
 print('jitter cal',[(c[5],c[6],c[8],c[9]) for c in [c1,c2]],flush=True)
 for c,dt,kind,col in [(c1,.045,'IPJ','#a51c30'),(c1,.045,'PBJ','#2266b0'),(c2,.0225,'IPJ','#d77a13')]:
  v=np.array([jitter(c,4,s/1000,kind,rng,shots=12 if QUICK else 400) for s in sig]);out.extend(v.T);dur=round(c[4]*c[5]);name=kind;ax.loglog(sig,v[:,0],color=col,lw=1.2,label=f'{name}, {dur} ns: error');ax.loglog(sig,v[:,1],'--',color=col,lw=1.1,label=f'{name}, {dur} ns: leakage')
 e,n,u,tau,T,N,a,z,F,L,ref=c1;pred=L+N*2*(2*np.pi*(e[2]-e[1])*sig/1000*.045*abs(n[1,2]))**2;pb=F+(2*np.pi*e[1]*sig/1000)**2/3;ax.loglog(sig,pred,':',color='black',lw=1.1,label='IPJ theory (29 ns)');ax.loglog(sig,pb,'-.',color='gray',lw=1.1,label='PBJ theory (29 ns)');out.extend([pred,pb]);ax.set(xlabel=r'Timing jitter $\sigma_t$ (ps)',ylabel='Gate error, leakage',xlim=(.085,5.5));ax.legend(loc='lower center',bbox_to_anchor=(.5,1.02),frameon=False,fontsize=6.9,ncol=2,columnspacing=.8,handlelength=2);save(fig,ax,'Gate_Error_vs_Timing_Jitter_new');np.savetxt(OUT/'fig8.csv',np.array(out).T,delimiter=',',header='sigma_ps,IPJ29_error,IPJ29_leakage,PBJ29_error,PBJ29_leakage,IPJ58_error,IPJ58_leakage,IPJ29_analytic,PBJ29_analytic',comments='')
def drops(c,K,p):
 e,n,u,tau,T,N,a,z,F,L,ref=c;d=len(e);r=np.zeros((2,2,d,d),complex)
 for i in range(2):
  for j in range(2):r[i,j,i,j]=1
 for _ in range(N):
  for k in range(K):
   r=(1-p)*(u@r@u.conj().T)+p*r;ph=phase(e,tau if k<K-1 else T-(K-1)*tau);r*=ph[:,None]*ph.conj()[None,:]
 b=r[:,:,:2,:2]*z[None,None,:,None]*z.conj()[None,None,None,:];norm=(np.trace(b[0,0])+np.trace(b[1,1])).real;ent=sum(b[i,j,1-i,1-j] for i in range(2) for j in range(2)).real;return 1-(norm+ent)/6,1-norm/2
def slope(c,K):
 e,n,u,tau,T,N,a,z,F,L,ref=c;d=len(e);fac=[phase(e,tau if k<K-1 else T-(K-1)*tau)[:,None]*u for p in range(N) for k in range(K)];bef=[np.eye(d,dtype=complex)];aft=[np.eye(d,dtype=complex)]
 for A in fac:bef.append(A@bef[-1])
 for A in fac[::-1]:aft.append(aft[-1]@A)
 vals=[]
 for i,A in enumerate(fac):vals.append(metric(aft[len(fac)-i-1]@(phase(e,tau if i%K<K-1 else T-(K-1)*tau)[:,None]*bef[i]),z))
 return np.sum(np.array(vals)-[F,L],axis=0)
def fig10():
 fig,ax=plt.subplots(figsize=(3.55,2.8));ps=np.geomspace(1e-6,.01,7 if QUICK else 61);out=[ps]
 for dt,col in [(.045,'#a51c30'),(.0225,'#2266b0')]:
  c=cal(.2,4,dt,Nfixed=136 if dt==.045 else None);v=np.array([drops(c,4,p) for p in ps]);s=slope(c,4);pred=np.array([c[8],c[9]])+ps[:,None]*s;out.extend(v.T);out.extend(pred.T);dur=round(c[4]*c[5]);print('drops',dt,c[5],c[6],c[8],c[9],s,s/(4*c[5]),flush=True);ax.loglog(ps*100,v[:,0],color=col,label=f'{dur} ns: error',lw=1.2);ax.loglog(ps*100,v[:,1],'--',color=col,label=f'{dur} ns: leakage',lw=1.2);ax.loglog(ps*100,pred,':',color=col,lw=.9)
 ax.set(xlabel=r'Pulse-drop probability $p$ (%)',ylabel='Gate error, leakage',xlim=(1e-4,1));ax.plot([],[],':',color='0.25',label='Single-drop approximation');ax.legend(loc='upper left',frameon=False);save(fig,ax,'Gate_Error_vs_Pulse_Drops_new');np.savetxt(OUT/'fig10.csv',np.array(out).T,delimiter=',',header='p,error29,leakage29,linear_error29,linear_leakage29,error58,leakage58,linear_error58,linear_leakage58',comments='')
def k1check():
 for dt in [.002,.003,.004,.005,.006,.007,.008,.01,.012,.015,.02]:
  c=cal(.2,1,dt,d=20);print('K1',dt,c[5],c[4]*c[5],c[8],c[8]+c[4]*c[5]/200000,flush=True)
def k1_dense():
 rows=[]
 for dt in np.linspace(.002,.007,21 if QUICK else 501):
  c=cal(.2,1,dt,d=20);rows.append([dt,c[5],c[6],c[4]*c[5],c[8],c[8]+c[4]*c[5]/200000])
 r=np.array(rows);np.savetxt(OUT/'K1_long_time_check.csv',r,delimiter=',',header='dtheta,N,alpha,t_ns,coherent_error,total_error_T1_T2_100us',comments='');print('K1 first sampled <1e-3',r[r[:,4]<1e-3][np.argmin(r[r[:,4]<1e-3,3])]);print('K1 min total',r[np.argmin(r[:,5])]);print('K1 min coherent',r[np.argmin(r[:,4])]);print('K1 max time',r[np.argmax(r[:,3])])

KS=(1,2,4,6,8)
COL={1:'#b2182b',2:'#e08214',4:'#1b7837',6:'#2166ac',8:'#542788'}
def comb(e,K,f):
    return abs(np.exp(2j*np.pi*f*np.arange(K)/(K*(e[2]-e[1]))).sum())
def coefficient(e,n,K,full=False):
    if K==1:return -1.49 # empirical fit, not the K>=2 Magnus formula
    tau=1/(K*(e[2]-e[1]));j=np.arange(1,K)
    lam=lambda f:np.sum((K-j)*np.sin(2*np.pi*f*tau*j))
    if full:return sum(sign*sum(abs(n[a,c])**2*lam(e[c]-e[a]) for c in range(len(e))) for a,sign in [(0,-1),(1,1)])/(2*np.pi)
    return (abs(n[1,2])**2*lam(e[2]-e[1])-2*abs(n[0,1])**2*lam(e[1]))/(2*np.pi)
def csv(name,rows,header):
    np.savetxt(OUT/name,np.asarray(rows),delimiter=',',header=header,comments='')
def fig2():
    e,n,_=model(.2);dths=np.geomspace(1e-4,.05,120);ks=np.arange(1,9)
    def leak(K,dt):
        m=per(e,kick(n,dt),K,1/(K*(e[2]-e[1])),1/e[1]);return np.sum(abs(m[2:6,:2])**2,axis=1)/2
    a=np.array([leak(4,x) for x in dths]);b=np.array([leak(k,.001) for k in ks]);fig,axes=plt.subplots(1,2,figsize=(7,3))
    for i,c in enumerate(['#1b9e77','#7570b3','#c99700','#555555']):
        axes[0].loglog(dths,a[:,i],color=c,label=rf'$|{i+2}\rangle$');axes[1].semilogy(ks,b[:,i],'o--',color=c,ms=3,label=rf'$|{i+2}\rangle$')
    for i,p in [(0,4),(2,2)]:axes[0].loglog(dths,a[60,i]*(dths/dths[60])**p,':',color='gray',label=rf'$\propto\delta\theta^{p}$')
    axes[0].set(xlabel=r'Kick strength $\delta\theta$',ylabel=r'Single-period leakage $L_n$',title='(a) $K=4$');axes[1].set(xlabel=r'Kicks per period $K$',ylabel=r'$L_n$ at $\delta\theta=10^{-3}$',title='(b)',xticks=ks)
    for ax in axes:ax.legend(frameon=False);ax.grid(alpha=.13)
    save(fig,axes[0],'leakage_breakdown_K8_new');csv('fig2a.csv',np.column_stack((dths,a)),'dtheta,L2,L3,L4,L5');csv('fig2b.csv',np.column_stack((ks,b)),'K,L2,L3,L4,L5')
def fig3():
    c=cal(.2,4,.045,Nfixed=136);e,n,u,tau,T,N,a,z,F,L,_=c
    psi=np.eye(len(e),dtype=complex)[:,0];rows=[[0,*abs(psi)**2]];last=T-3*tau
    for p in range(N):
        for k in range(4):
            psi=u@psi;rows.append([p*T+k*tau,*abs(psi)**2]);psi=phase(e,tau if k<3 else last)*psi
        rows.append([(p+1)*T,*abs(psi)**2])
    r=np.array(rows);fig,ax=plt.subplots(figsize=(3.55,2.8))
    for i,col in [(0,'#2166ac'),(1,'#b2182b'),(2,'#1b7837')]:ax.semilogy(r[:,0],np.maximum(r[:,1+i],1e-18),drawstyle='steps-post',label=rf'$P_{i}$',color=col,lw=1)
    ax.semilogy(r[:,0],np.maximum(r[:,4:].sum(axis=1),1e-18),':',drawstyle='steps-post',color='.5',label=r'$\sum_{n\geq3}P_n$');ax.set(xlabel='Time (ns)',ylabel='Population',ylim=(1e-9,1.3));ax.legend(frameon=False,ncol=2)
    save(fig,ax,'State_Populations_During_Gate_new');csv('fig3.csv',r,'time_ns,'+','.join('P'+str(i) for i in range(len(e))))
    print('reference gate',N,a,N*T,F,L,'peak P2',r[:,3].max(),'time-average P2',np.dot(np.diff(r[:,0]),r[:-1,3])/(N*T),'boundary maximum P2',r[5::5,3].max(),flush=True)
def blocks(U,Ns):
    w,V=np.linalg.eig(U);Vi=np.linalg.inv(V)
    return np.einsum('ik,nk,kj->nij',V[:2,:],w[None,:]**np.asarray(Ns)[:,None],Vi[:,:2])
def half_grid(B,nphase=48):
    r=np.exp(2j*np.pi*np.arange(nphase)/nphase);a,b,c,d=B[:,0,0],B[:,0,1],B[:,1,0],B[:,1,1]
    t=(abs(a[:,None]+d.conj()[:,None]*r)+abs(b[:,None]-c.conj()[:,None]*r))/np.sqrt(2)
    return 1-(t.max(axis=1)**2+np.sum(abs(B)**2,axis=(1,2)))/6
def half_exact(B):
    a,b,c,d=B.ravel();f=lambda x:-(abs(a+np.exp(2j*x)*d.conjugate())+abs(b-np.exp(2j*x)*c.conjugate()))/np.sqrt(2)
    grid=np.arange(48)*np.pi/48;val=np.array([f(x) for x in grid]);step=np.pi/48
    cand=[minimize_scalar(f,bounds=(grid[i]-step,grid[i]+step),method='bounded',options={'xatol':1e-12}).fun for i in range(len(grid)) if val[i]<=val[i-1] and val[i]<=val[(i+1)%len(grid)]]
    return 1-(min(cand)**2+np.sum(abs(B)**2))/6
def optimize_gate(ec,K,dt,target='X',d=20):
    """Reconstructed first-rotation-branch search with alpha grid/refinement."""
    e,n,_=model(ec,d=d);u=kick(n,dt);tau=1/(K*(e[2]-e[1]));T0=1/e[1];theta=2*dt*abs(n[0,1])*comb(e,K,e[1]);p=np.pi/theta;a0=coefficient(e,n,K)*dt**2
    if target=='X':
        Ns=np.arange(max(1,int(.55*p)),max(2,int(1.5*p)+2));span=max(.001,(4 if K==1 else .8)*dt**2)
    else:
        Ns=np.arange(max(1,int(.38*p)),max(2,int(.88*p)+2));span=max(.0001,1.1*theta/(2*np.pi))
    lo=max(a0-span,(K-1)*tau/T0-1+1e-10);hi=a0+span
    grid=np.unique(np.r_[np.linspace(lo,hi,13 if QUICK else 41),np.clip(a0,lo,hi)])
    def U(a):return per(e,u,K,tau,T0*(1+a))
    # The X/2 screening objective upper-bounds the trace magnitude by
    # the sum of entry magnitudes. Refine the selected branches using
    # the exact Appendix E phase optimization, not the upper bound.
    scores=[]
    for a in grid:
        B=blocks(U(a),Ns);scores.append(metric(B)[0] if target=='X' else 1-((np.sum(abs(B),axis=(1,2))**2/2)+np.sum(abs(B)**2,axis=(1,2)))/6)
    scores=np.asarray(scores);best=(np.inf,0,0)
    for i in np.argsort(scores.min(axis=0))[:(4 if QUICK else 12)]:
        N=int(Ns[i]);j=int(np.argmin(scores[:,i]));l=grid[max(0,j-1)];h=grid[min(len(grid)-1,j+1)]
        def obj(a):
            B=np.linalg.matrix_power(U(a),N)[:2,:2];return metric(B)[0] if target=='X' else half_exact(B)
        res=minimize_scalar(obj,bounds=(l,h),method='bounded',options={'xatol':1e-12});best=min(best,(res.fun,N,res.x),(obj(grid[j]),N,grid[j]))
    F,N,a=best;B=np.linalg.matrix_power(U(a),N)[:2,:2];L=metric(B)[1];F25=F
    if target!='X':
        # Reoptimize the two virtual-Z phases at 25 levels while holding
        # the chosen N, alpha and kick strength fixed.
        en,nn,_=model(ec,d=25);m=np.linalg.matrix_power(per(en,kick(nn,dt),K,tau,T0*(1+a)),N)[:2,:2];F25=half_exact(m)
    return (dt,a,N,N*T0*(1+a),F,L,F25)
def half_phases(B):
    """Return virtual-Z angles (initial, final) for the Appendix E optimum.
    Z(phi)=diag(exp(-i phi/2),exp(i phi/2))."""
    a,b,c,d=B.ravel();f=lambda x:-(abs(a+np.exp(2j*x)*d.conjugate())+abs(b-np.exp(2j*x)*c.conjugate()))/np.sqrt(2)
    grid=np.arange(48)*np.pi/48;val=np.array([f(x) for x in grid]);step=np.pi/48
    cand=[minimize_scalar(f,bounds=(grid[i]-step,grid[i]+step),method='bounded',options={'xatol':1e-12}) for i in range(len(grid)) if val[i]<=val[i-1] and val[i]<=val[(i+1)%len(grid)]]
    x=min(cand,key=lambda r:r.fun).x
    u=np.angle(a*np.exp(-1j*x)+d.conjugate()*np.exp(1j*x))
    v=np.angle(1j*(b*np.exp(-1j*x)-c.conjugate()*np.exp(1j*x)))
    return u-v,u+v
def gate_error_with_phases(B,target,pi,pf):
    Z=lambda x:np.diag(np.exp(-.5j*x*np.array([1,-1])))
    X=np.array([[0,1],[1,0]]);ideal=X if target=='X' else (np.eye(2)-1j*X)/np.sqrt(2)
    M=Z(pf)@B@Z(pi)
    return 1-(abs(np.trace(ideal.conj().T@M))**2+np.sum(abs(B)**2))/6
def audit_sweep(result):
    """Save actual virtual-Z angles and fixed-parameter 25-level checks.
    Eigenvector signs are aligned to the 20-level basis for this check."""
    e,n,ref=model(.2,d=20);e25,n25,_=model(.2,d=25,ref=ref);rows=[]
    for (K,target),r in result.items():
        tau=1/(K*(e[2]-e[1]))
        for row in r:
            dt,a,N,t,err,L,_=row;N=int(N);T=(1+a)/e[1]
            B=np.linalg.matrix_power(per(e,kick(n,dt),K,tau,T),N)[:2,:2]
            if target=='X':pi=0.;pf=np.angle(B[0,1])-np.angle(B[1,0])
            else:pi,pf=half_phases(B)
            check=gate_error_with_phases(B,target,pi,pf)
            assert abs(check-err)<1e-9, (K,target,dt,check,err)
            B25=np.linalg.matrix_power(per(e25,kick(n25,dt),K,tau,T),N)[:2,:2]
            err25=gate_error_with_phases(B25,target,pi,pf);row[6]=err25
            rows.append([0 if target=='X' else 1,K,dt,a,N,t,pi,pf,check,err25])
        csv(f'fig4_{target}_K{K}.csv',r,'dtheta,alpha,N,t_ns,coherent_error,leakage,error_25levels_fixed_phases')
    csv('fig4_gate_parameters.csv',rows,'target_0_X_1_Xhalf,K,dtheta,alpha,N,t_ns,phi_initial_rad,phi_final_rad,error_20levels,error_25levels_fixed_phases')
def sweep4(targets=('X','Xhalf')):
    e,n,_=model(.2,d=20);result={};points=9 if QUICK else 150
    for K in KS:
        theta=2*abs(n[0,1])*comb(e,K,e[1]);grid=np.geomspace(np.pi/(theta*640),np.pi/(theta*20),points)
        for target in targets:
            r=np.array([optimize_gate(.2,K,dt,target) for dt in grid]);result[K,target]=r
            csv(f'fig4_{target}_K{K}.csv',r,'dtheta,alpha,N,t_ns,coherent_error,leakage,error_25levels');print('sweep',K,target,'first below 1e-4',r[r[:,4]<1e-4,3].min() if np.any(r[:,4]<1e-4) else None,flush=True)
    return result
def plot4(result):
    """Plot the full computed duration/error range, without clipping points."""
    fig,axes=plt.subplots(1,2,figsize=(7,3.35),sharey=True)
    summary=[]
    for ax,target in zip(axes,['X','Xhalf']):
        for K in KS:
            r=result[K,target];o=np.argsort(r[:,3]);ax.semilogy(r[o,3],r[o,4],'.-',color=COL[K],ms=2,lw=.65,label=f'$K={K}$');good=r[r[:,4]<1e-4]
            if len(good):v=good[np.argmin(good[:,3])];ax.plot(v[3],v[4],'*',color=COL[K],ms=8,markeredgecolor='white',markeredgewidth=.35,zorder=5)
            first=lambda err: np.min(r[r[:,4]<err,3]) if np.any(r[:,4]<err) else np.nan
            total=r[:,4]+r[:,3]/200000;v=r[np.argmin(total)]
            last_bad=np.max(r[r[:,4]>=1e-5,3]) if np.any(r[:,4]>=1e-5) else np.nan
            summary.append([0 if target=='X' else 1,K,r[:,0].min(),r[:,0].max(),first(1e-3),first(1e-4),first(1e-5),last_bad,v[3],min(total),np.max(abs(r[:,4]-r[:,6]))])
        xmax=140 if target=='X' else 105;tt=np.linspace(.1,xmax,240)
        for T1,ls in [(50e3,'--'),(100e3,'--'),(300e3,'--')]:
            ax.semilogy(tt,tt/(2*T1),ls,color='.55',lw=.75)
        ax.axhline(1e-4,color='.4',lw=.7);ax.set(xlabel='Gate time (ns)',title='(a) $X$' if target=='X' else '(b) $X/2$',xlim=(0,xmax),ylim=(8e-9,.2));ax.legend(frameon=False,ncol=2,loc='upper right')
        ax.tick_params(which='both',top=True,right=True);ax.grid(alpha=.13)
    axes[0].set_ylabel(r'Coherent $1-F_{\mathrm{avg}}$');save(fig,axes[0],'fig_error_vs_time_K_X_X2_publication')
    csv('fig4_summary.csv',summary,'target_0_X_1_Xhalf,K,dtheta_min,dtheta_max,first_ns_below_1e-3,first_ns_below_1e-4,first_ns_below_1e-5,last_ns_at_or_above_1e-5,min_total_t_ns,min_total_error_T1_T2_100us,max_abs_20_25level_error_difference')
def fig4():
    result=sweep4();audit_sweep(result);plot4(result);return result
def fig9(result=None):
    if result is None:
        result=sweep4(('X',));audit_sweep(result)
    fig,ax=plt.subplots(figsize=(3.55,2.85));rows=[];e,n,_=model(.2,d=20)
    for K in KS:
        r=result[K,'X'];x=r[:,0];y=r[:,1];mask=x<=.05
        if not np.any(mask):mask=np.ones(len(x),bool)
        c=np.dot(x[mask]**2,y[mask])/np.sum(x[mask]**4);rows.append([K,c,coefficient(e,n,K) if K>=2 else np.nan,coefficient(e,n,K,True) if K>=2 else np.nan]);ax.plot(x,100*y,'.',color=COL[K],label=f'$K={K}$',ms=3);ax.plot(x,100*c*x*x,color=COL[K],lw=.8)
    ax.set(xscale='log',yscale='symlog',xlabel=r'Kick strength $\delta\theta$',ylabel=r'Period detuning $\alpha$ (%)');ax.set_yscale('symlog',linthresh=.001);ax.legend(frameon=False);save(fig,ax,'fig_alpha_vs_dtheta');csv('fig9_coefficients.csv',rows,'K,small_kick_fit,c_two_term,c_full_Magnus');print('detuning coefficients',rows,flush=True)
def fig6():
    eps=np.geomspace(1e-8,2e-3,80);fig,ax=plt.subplots(figsize=(3.55,2.8));out=[eps];headers=['epsilon']
    for K,dt,N,col in [(4,.045,136,COL[4]),(4,.09,68,COL[2]),(8,.0245,136,COL[8])]:
        c=cal(.2,K,dt,Nfixed=N);e,n,u,tau,T,N,a,z,F,L,_=c
        v=np.array([metric(np.linalg.matrix_power(per(e,u,K,tau*(1+x),T*(1+x)),N),z) for x in eps]);pred=F+8/3*(eps*N)**2;out.extend([*v.T,pred]);headers.extend([f'K{K}_N{N}_error',f'K{K}_N{N}_leakage',f'K{K}_N{N}_analytic']);ax.loglog(eps,v[:,0],color=col,label=f'$K={K}$, {N*T:.1f} ns');ax.loglog(eps,v[:,1],'--',color=col);ax.loglog(eps,pred,':',color=col,lw=.8)
    for ec in [.2,.25,.3]:
        e=model(ec)[0];e5=model(ec,.5)[0];disp=abs(e5[1]-e[1])/e[1];ax.axvline(disp,color='.6',lw=.7,ls='-.');print('charge dispersion',ec,disp,abs(e5[1]-e[1])*1e6,'kHz',flush=True)
    ax.set(xlabel=r'Fractional mismatch $\epsilon$',ylabel='Gate error, leakage',ylim=(1e-8,.3));ax.legend(frameon=False);save(fig,ax,'fig_detuning');csv('fig6.csv',np.array(out).T,','.join(headers))
def fig7():
    r=[]
    for ec in np.linspace(.19,.21,21 if QUICK else 201):
        c=cal(ec,4,.045);r.append([ec,c[8],c[4]*c[5],c[5],c[6]])
    r=np.array(r);fig,ax=plt.subplots(figsize=(3.55,2.8));ax.semilogy(r[:,0],r[:,1],color='k',label='Gate error');ax.set(xlabel=r'$E_C/h$ (GHz)',ylabel=r'$1-F_{\mathrm{avg}}$');b=ax.twinx();b.plot(r[:,0],r[:,2],'--',color='#16858a',label='Gate time');b.set_ylabel('Gate time (ns)');b.tick_params(axis='y',colors='#16858a');save(fig,ax,'Gate_Error_and_Time_vs_EC_new');csv('fig7.csv',r,'EC_GHz,error,t_ns,N,alpha')
def table1():
    rows=[];ngs=np.linspace(-.5,.5,101 if QUICK else 1001)
    for ec in [.2,.25,.3]:
        for K in [3,4,5,6,8]:
            e,n,_=model(ec);dt=np.pi/(29*e[1]*2*abs(n[0,1])*comb(e,K,e[1]));c=cal(ec,K,dt);e,n,u,tau,T,N,a,z,F,L,ref=c;vals=[]
            for ng in ngs:
                en,nn,_=model(ec,ng,ref=ref);M=np.linalg.matrix_power(per(en,kick(nn,dt),K,tau,T),N);v=metric(M,z)[0];dominant=2+np.argmax(np.sum(abs(M[2:,:2])**2,axis=1));vals.append([v,dominant])
            v=np.array(vals);i=np.argmax(v[:,0]);rows.append([ec,K,dt,N,a,N*T,F,ngs[i],v[i,0],v[i,1]]);print('Table I (recalculated)',rows[-1],flush=True)
    csv('table1.csv',rows,'EC_GHz,K,dtheta,N,alpha,t_ns,baseline_error,ng_at_max,max_error,dominant_level')
def convergence():
    """Recompute Table I with 10, 16 and 20 levels on the same offset grid.
    Recalibrate at ng=0 for each dimension, then hold timings and Z fixed."""
    rows=[];ngs=np.linspace(-.5,.5,101 if QUICK else 1001)
    for ec in [.2,.25,.3]:
        for K in [3,4,5,6,8]:
            e,n,_=model(ec);dt=np.pi/(29*e[1]*2*abs(n[0,1])*comb(e,K,e[1]))
            for d in [10,16,20]:
                e,n,u,tau,T,N,a,z,F,L,ref=cal(ec,K,dt,d=d);vals=[]
                for ng in ngs:
                    en,nn,_=model(ec,ng,d=d,ref=ref);M=np.linalg.matrix_power(per(en,kick(nn,dt),K,tau,T),N);vals.append(metric(M,z)[0])
                i=np.argmax(vals);rows.append([ec,K,d,dt,N,a,T*N,F,ngs[i],vals[i]])
            print('convergence',ec,K,rows[-3:],flush=True)
    csv('table1_convergence.csv',rows,'EC_GHz,K,levels,dtheta,N,alpha,t_ns,baseline_error,ng_at_max,max_error')
def finite_period(e,n,K,dt,a,fw,nsteps=48):
    tau=1/(K*(e[2]-e[1]));T=(1+a)/e[1]
    if fw==0:return per(e,kick(n,dt),K,tau,T)
    sig=fw/1000/np.sqrt(8*np.log(2));W=8*sig
    if W>min(tau,T-(K-1)*tau):raise ValueError('Truncated Gaussian pulse windows overlap')
    ds=W/nsteps;t=(np.arange(nsteps)+.5)*ds-W/2;g=np.exp(-t*t/(2*sig*sig));g/=g.sum()*ds
    # Center pulse at nominal kick time, subtract half windows to avoid
    # double counting free evolution. Windows are explicitly nonoverlapping.
    G=np.eye(len(e),dtype=complex)
    for gi in g:G=expm(-1j*ds*(np.diag(2*np.pi*e)-dt*gi*n))@G
    f=phase(e,-W/2);G=f[:,None]*G*f[None,:];return per(e,G,K,tau,T)
def finite_width():
    rows=[]
    for K,dt in [(4,.045),(8,.0245)]:
        c=cal(.2,K,dt);e,n,u,tau,T,N,a,z,F,L,_=c
        for fw in (([0,2,4,10] if QUICK else [0,1,2,3,4,6,8,10,12]) if K==4 else [0,1,2,3,4]):
            P=finite_period(e,n,K,dt,a,fw);ef,lf=metric(np.linalg.matrix_power(P,N),z);best=(np.inf,0,0)
            def U(aa):return phase(e,(aa-a)/e[1])[:,None]*P
            for NN in range(max(1,N-2),N+3):
                r=minimize_scalar(lambda aa:metric(np.linalg.matrix_power(U(aa),NN))[0],bounds=(a-.001,a+.001),method='bounded',options={'xatol':1e-12});best=min(best,(r.fun,NN,r.x))
            P96=finite_period(e,n,K,dt,a,fw,nsteps=96);ef96,lf96=metric(np.linalg.matrix_power(P96,N),z)
            rows.append([K,dt,fw,ef,lf,*best,ef96,lf96]);print('finite width',rows[-1],flush=True)
    csv('finite_width.csv',rows,'K,dtheta,FWHM_ps,fixed_error,fixed_leakage,recal_error,N,alpha,fixed_error_96steps,fixed_leakage_96steps')
def checks():
    rows=[]
    for ec in [.2,.25,.3]:
        e,n,_=model(ec,d=20);ep=model(ec,.5,d=20)[0];rows.append([ec,e[1],e[2]-e[1],e[3]/(e[2]-e[1]),abs(n[3,0]),abs(n[4,1]),abs(n[1,2]),abs(n[1,6]),abs(ep[1]-e[1])*1e6])
    csv('transmon_checks.csv',rows,'EC_GHz,f01_GHz,f12_GHz,f03_over_f12,n30,n41,n12,n16,dispersion_kHz');print('transmon checks',rows,flush=True)
    c=cal(.2,4,.045,Nfixed=136);e,n,u,tau,T,N,a,z,F,L,_=c;assert abs(N*T-29)<.1 and abs(F-4.6e-6)<1e-7;assert np.allclose(per(e,u,4,tau,T).conj().T@per(e,u,4,tau,T),np.eye(len(e)),atol=1e-12);assert abs(drops(c,4,0)[0]-F)<1e-9
    e,n,_=model(.2,d=25);dt=.1484;a=-.00983;N=30;T=(1+a)/e[1];tau=1/(4*(e[2]-e[1]));M=np.linalg.matrix_power(per(e,kick(n,dt),4,tau,T),N)[:2,:2];print('representative X/2',N*T,half_exact(M),flush=True);assert abs(half_exact(M)-8.35e-5)<2e-7
    rows=[]
    for ratio in [50,60,75,100,200,400]:
        e,n,_=model(.2,ej=.2*ratio,d=20);rows.append([ratio,abs(n[1,6]),abs(n[1,6])*ratio**.75])
    csv('n16_scaling.csv',rows,'EJ_over_EC,n16,n16_times_ratio_pow_075')
    c=cal(.25,4,.045);e,n,u,tau,T,N,a,z,F,L,ref=c;rows=[]
    for ng in np.linspace(-.5,.5,101 if QUICK else 1001):
        en,nn,_=model(.25,ng,ref=ref);U=per(en,kick(nn,.045),4,tau,T);M=np.linalg.matrix_power(U,N);f=en[6]-en[1];S=abs(np.exp(2j*np.pi*f*tau*np.arange(4)).sum());pred=(2*N/np.pi*.045*abs(nn[1,6])*S)**2
        w,V=np.linalg.eig(U);i,j=np.argmax(abs(V[1,:])),np.argmax(abs(V[6,:]));quasi=np.angle(w)/(2*np.pi*T);gap=(quasi[i]-quasi[j])%(1/T)
        rows.append([ng,metric(M,z)[0],np.sum(abs(M[6,:2])**2)/2,f*T,abs(nn[1,6]),S,pred,min(gap,1/T-gap)])
    csv('resonance.csv',rows,'ng,error,P6_avg,bare_f16_Trep,n16,comb,pred_P6,folded_Floquet_gap_GHz');r=np.asarray(rows);print('resonance peak',r[np.argmax(r[:,1])],flush=True)
if __name__=='__main__':
    import argparse,sys,scipy,time
    ap=argparse.ArgumentParser(description=__doc__);tasks=['fig2','fig3','fig4','fig5','fig6','fig7','fig8','fig9','fig10','table1','finite_width','k1_dense','checks','convergence'];ap.add_argument('tasks',nargs='*',help='Tasks: '+', '.join(tasks)+'; default: all');ap.add_argument('--out',type=Path,default=OUT);ap.add_argument('--quick',action='store_true',help='Coarse smoke test only; not publication resolution');args=ap.parse_args();OUT=args.out;OUT.mkdir(parents=True,exist_ok=True);QUICK=args.quick
    selected=args.tasks or tasks
    if set(selected)-set(tasks):ap.error('Unknown task: '+str(set(selected)-set(tasks)))
    print('Python',sys.version,'NumPy',np.__version__,'SciPy',scipy.__version__,'Matplotlib',matplotlib.__version__,'quick',QUICK,flush=True)
    (OUT/'environment.txt').write_text(f'Python {sys.version}\nNumPy {np.__version__}\nSciPy {scipy.__version__}\nMatplotlib {matplotlib.__version__}\nquick={QUICK}\n')
    result=None
    for task in selected:
        start=time.monotonic();print('Running',task,flush=True)
        if task=='fig4':result=fig4()
        elif task=='fig9':fig9(result)
        else:globals()[task]()
        print(task,'finished in',round(time.monotonic()-start,2),'s',flush=True)

